ORCHID: Streaming Threat Detection over Versioned Provenance Graphs

While Endpoint Detection and Response (EDR) are able to efficiently monitor threats by comparing static rules to the event stream, their inability to incorporate past system context leads to high rates of false alarms. Recent work has demonstrated Provenance-based Intrusion Detection Systems (Prov-IDS) that can examine the causal relationships between abnormal behaviors to improve threat classification. However, employing these Prov-IDS in practical settings remains difficult -- state-of-the-art neural network based systems are only fast in a fully offline deployment model that increases attacker dwell time, while simultaneously using simplified and less accurate provenance graphs to reduce memory consumption. Thus, today's Prov-IDS cannot operate effectively in the real-time streaming setting required for commercial EDR viability. This work presents the design and implementation of ORCHID, a novel Prov-IDS that performs fine-grained detection of process-level threats over a real time event stream. ORCHID takes advantage of the unique immutable properties of a versioned provenance graphs to iteratively embed the entire graph in a sequential RNN model while only consuming a fraction of the computation and memory costs. We evaluate ORCHID on four public datasets, including DARPA TC, to show that ORCHID can provide competitive classification performance while eliminating detection lag and reducing memory consumption by two orders of magnitude.

==> imgs/results/massCrop.sh <==
#!/bin/bash

# Specify the directory containing the PDF files
directory="/Users/akulgoyal/Documents/research/papers/stream-ids-paper/imgs/results/cropped"

# Iterate over all PDF files in the directory
for file in "$directory"/*.pdf; do
    # Check if the file exists and is a regular file
    if [ -f "$file" ]; then
        # Use pdfcrop to crop the PDF file
        pdfcrop "$file" "$file"
        
        # Print the name of the processed file
        echo "Processed: $file"
    fi
done


